Moment-based Density Elicitation with Applications in Probabilistic Loops

We propose the K-series estimation approach for the recovery of unknown univariate and multivariate distributions given knowledge of a finite number of their moments. Our method is directly applicable to the probabilistic analysis of systems that can be represented as probabilistic loops; i.e., algorithms that express and implement non-deterministic processes ranging from robotics to macroeconomics and biology to software and cyber-physical systems. K-series statically approximates the joint and marginal distributions of a vector of continuous random variables updated in a probabilistic non-nested loop with nonlinear assignments given a finite number of moments of the unknown density. Moreover, K-series automatically derives the distribution of the systems' random variables symbolically as a function of the loop iteration. K-series density estimates are accurate, easy and fast to compute. We demonstrate the feasibility and performance of our approach on multiple benchmark examples from the literature.

==> figures/K_series/density_estimation_K_series.py <==
# This is a sample Python script.

# Press ⌃R to execute it or replace it with your code.
# Press Double ⇧ to search everywhere for classes, files, tool windows, actions, and settings.
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns
from matplotlib import cm
from mpl_toolkits.mplot3d.axes3d import get_test_data
import numpy as np
import sympy
from scipy.stats import expon
import scipy
import math
from ort_poly2 import *


def trunc_Expon(x, _l, _a, _b):
    if x < _a or x > _b:
        return 0
    tmp = lambda x: scipy.stats.gamma.pdf(x, a=1, scale=1/_l)

    m1 = nquad(lambda x: tmp(x),
                [[0,_a]],
                full_output=False)[0]
    m2 = nquad(lambda x: tmp(x),
               [[0, _b]],
               full_output=False)[0]
    return tmp(x) / (m2 - m1)

def sin(x):
    return np.sin(x)

def cos(x):
    return np.cos(x)

def Uniform(a, b):
    return (a + np.random.rand(1) * (b-a))[0]

def N(mu, sigma_sq):
    return np.random.normal(mu, np.sqrt(sigma_sq))

def Beta(a, b):
    return np.random.beta(a, b)

def G(a, b):
    return np.random.gamma(a, 1/b)

def Exp(a):
    return np.random.exponential(1/a)

def reference(x):
    return 1 / (0.841313 * np.sqrt(2 * np.pi)) * np.exp(-(x - 1) ** 2 / (2)) ## normal (1, 1) on (0, 5)
    #return 1 / (0.99865 * mp.sqrt(2 * np.pi)) * mp.exp(-(x - 3) ** 2 / (2))  ## normal (3, 1) on (0, inf)
    #return 16 / (1+x)**17
    #return 1 / (np.sqrt(2 * np.pi * 4)) * np.exp(-(x - 0) ** 2 / (2 * 4))

def mes1(x1):
    #_lambda = 1 / 1.28745
    #if x1 < 0:
    #    return 0.5*_lambda * mp.exp(_lambda * x1)
    #return 0.5*_lambda * mp.exp(-_lambda * x1) ## exp(1, 1) on (0, 10)
    #return 1 / (0.99865 * mp.sqrt(2 * np.pi)) * mp.exp(-(x1 - 3) ** 2 / (2))
    #return 1/10
    return 1/5

    #return norm_pdf(x1, 0, 1, infty = True)

def mes2(x2):
    #_lambda = 1 / 1
    #if x2 < 0:
    #    return 0.5 * _lambda * mp.exp(_lambda * x2)
    #return 0.5 * _lambda * mp.exp(-_lambda * x2)
    return 1/30

mes = dict()
mes[1] = mes1
mes[2] = mes2

params = {}
params[1] = {}
params[1]['start'] = 0#5
params[1]['stop'] = 5#15#math.inf
params[1]['opts'] = {'epsabs' : 1.49e-7}

params[2] = {}
params[2]['start'] = -15#5
params[2]['stop'] = 15#15#math.inf
params[2]['opts'] = {'epsabs' : 1.49e-7}


def func1(x1,
          x2
          ):
    #return np.exp(-0.1*x1)
    return np.exp(0.1*x1 - 0.2*x2)


n_moms = 3

X = K(params, mes, max_poly_degree=n_moms,
      infty=False
      )
Pol = X.Fourier_expansion(func1)



def multivar_poly_frame(coef_mat: dict,
                        comb: list,
                        moms: list
                        ) -> (float, pd.DataFrame):
    res = pd.DataFrame({0 : [1]})
    for j in coef_mat.keys():
        tmp = pd.DataFrame({0 : [1]*coef_mat[j].shape[1],
                            j : list(coef_mat[j][comb[j-1]])}
                           )
        res = res.merge(tmp, on = 0, how = 'outer')
    res["mom"] = moms
    res.drop(0, axis = 1, inplace = True)
    res['prod'] = 1.0
    for j in res.columns:
        if j != 'prod':
            res['prod'] = [a * b for a, b in zip(res['prod'],res[j])]
    coef = sum(res['prod']) ## RESULTING COEFFICIENT ##
    res.drop('prod', axis=1, inplace=True)
    return coef, res


vars_ = [0]

for j in range(1, len(X.polys_coef_matrix_collection.keys()) + 1):
    vars_.append(symbols('x' + str(j)))

est_poly = 0

moms = [1,
        1.28745,
        2.28666,
        4.85758,
        1.28745,
        1.6575275025,
        2.943960417,
        6.253891371,
        2.28666,
        2.943960417,
        5.2288139556,
        11.1076338828,
        4.85758,
        6.253891371,
        11.1076338828,
        23.5960834564
        ]



tmp = multivar_poly_frame(X.polys_coef_matrix_collection,
                          list(X.poly_combs.loc[1, :]),
                          moms)


for line in tqdm(X.poly_combs.index):
    tmp = multivar_poly_frame(X.polys_coef_matrix_collection,
                              list(X.poly_combs.loc[line, :]),
                              moms)[0]
    print(tmp)
    poly_set = X.poly_combs.loc[line]
    for key in params.keys():
        tmp *= X.orthogonal_poly_collection[key][poly_set[key]](vars_[key])

    est_poly += tmp

est_poly = est_poly.as_poly()


def est(*args):
    res1 = est_poly
    res2 = 1.0
    for num, j in enumerate(args):
        res2 *= mes[num+1](j)
        res1 = res1.subs(vars_[num + 1], j)
    return res1 * res2


fig = plt.figure(figsize=(8, 6))

ax = fig.add_subplot(projection='3d')
X_tmp = np.linspace(0, 5, 100)
Y_tmp = np.linspace(-15, 15, 100)
X_tmp, Y_tmp = np.meshgrid(X_tmp, Y_tmp)
R = [est(X_tmp[i % X_tmp.shape[0]][i // X_tmp.shape[0]],
         Y_tmp[i % Y_tmp.shape[0]][i // Y_tmp.shape[0]]
         )
     for i in range(X_tmp.shape[0]**2)
     ]
Z = np.array(R).reshape(X_tmp.shape[0], X_tmp.shape[0])
surf = ax.plot_surface(X_tmp, Y_tmp, Z, rstride=1, cstride=1, cmap=cm.coolwarm,
                       linewidth=0, antialiased=False)
ax.set_zlim(0.0, 0.21)
fig.colorbar(surf, shrink=0.5, aspect=10)
plt.show()


#######################################################################################
#######################################################################################
#######################################################################################

def multivar_poly_frame(coef_mat: dict,
                        comb: list,
                        moms: list
                        ) -> (float, pd.DataFrame):
    res = pd.DataFrame({0 : [1]})
    for j in coef_mat.keys():
        tmp = pd.DataFrame({0 : [1]*coef_mat[j].shape[1],
                            j : list(coef_mat[j][comb[j-1]])}
                           )
        res = res.merge(tmp, on = 0, how = 'outer')
    res["mom"] = moms
    res.drop(0, axis = 1, inplace = True)
    res['prod'] = 1.0
    for j in res.columns:
        if j != 'prod':
            res['prod'] = [a * b for a, b in zip(res['prod'],res[j])]
    coef = sum(res['prod']) ## RESULTING COEFFICIENT ##
    res.drop('prod', axis=1, inplace=True)
    return coef, res

def est1(*args, est_poly, mes):
    res1 = est_poly
    res2 = 1.0
    for num, j in enumerate(args):
        res2 *= mes[num+1](j)
        res1 = res1.subs(vars_[num + 1], j)
    return res1 * res2
#######################################################################################


def target(x):
    #return trunc_norm_pdf(x, 1.5, 2.4, 0, 5)
    return trunc_Expon(x, 1, 0, 1)
    #return 1 / (0.841313 * np.sqrt(2 * np.pi)) * np.exp(-(x - 1) ** 2 / (2)) ## normal (1, 1) on (0, 5)
    #return 1 / (0.99865 * mp.sqrt(2 * np.pi)) * mp.exp(-(x - 3) ** 2 / (2))  ## normal (3, 1) on (0, inf)
    #return 16 / (1+x)**17
    #return 1 / (np.sqrt(2 * np.pi * 4)) * np.exp(-(x - 0) ** 2 / (2 * 4))

params_t = {}
params_t[1] = {}
params_t[1]['start'] = 0
params_t[1]['stop'] = 1
params_t[1]['opts'] = {'epsabs' : 1.49e-7}

list_moment = [2, 4]
estimator = {}

moms = []
for i in range(list_moment[-1]+1):

    tmp1 = nquad(lambda x: x ** i * target(x),
                 [[params_t[1]['start'],params_t[1]['stop']]],
                 opts=params_t[1]['opts'],
                 full_output=False
                 )[0]
    '''
    tmp1 = float(mp.quadgl(lambda x: x ** i * target(x),
                           [params_t[1]['start'],params_t[1]['stop']]
                           )
                 )
    '''
    moms.append(tmp1)



params = {}
params[1] = {}
params[1]['start'] = params_t[1]['start']#-2
params[1]['stop'] = params_t[1]['stop']#+2
#params[1]['start'] = -math.inf
#params[1]['stop'] = math.inf
params[1]['opts'] = {'epsabs' : 1.49e-7}

def mes1(x1):
    #return trunc_norm_pdf(x1, moms[1],
    #                      np.sqrt(moms[2] - moms[1]**2),
    #                      params[1]['start'], params[1]['stop'],
     #                     infty=True
      #                    #infty=False
     #                     )

    #return trunc_Expon(x1, 1, params[1]['start'], params[1]['stop'])
    return 1/(params[1]['stop'] - params[1]['start'])

mes = dict()
mes[1] = mes1



for n_moms in list_moment:

    X = K(params, mes, max_poly_degree=n_moms,
          infty=True
          #infty = False
          )
    X.create_orthogonal_poly_collection()
    X.create_poly_combs()

    vars_ = [0]

    for j in range(1, len(X.polys_coef_matrix_collection.keys()) + 1):
        vars_.append(symbols('x' + str(j)))

    est_poly = 0

    tmp = multivar_poly_frame(X.polys_coef_matrix_collection,
                              list(X.poly_combs.loc[1, :]),
                              moms[:n_moms+1])

    for line in tqdm(X.poly_combs.index):
        tmp = multivar_poly_frame(X.polys_coef_matrix_collection,
                                  list(X.poly_combs.loc[line, :]),
                                  moms[:n_moms+1])[0]
        print(tmp)
        poly_set = X.poly_combs.loc[line]
        for key in params.keys():
            tmp *= X.orthogonal_poly_collection[key][poly_set[key]](vars_[key])

        est_poly += tmp

    est_poly = est_poly.as_poly()

    def est(*args):
        return est1(*args, est_poly = est_poly, mes = mes)

    size = 200
    x_tmp_t = np.linspace(params_t[1]['start'], params_t[1]['stop'], size)
    x_tmp_inf = np.linspace(params_t[1]['start']-2, params_t[1]['stop']+2, size)
    try:
        x_tmp_r = np.linspace(params[1]['start'], params[1]['stop'], size)
    except:
        pass

    x_tmp = x_tmp_inf
    estimator[n_moms] = np.array([est(i) for i in x_tmp])

styles = ["-", "--", "--", "--", ":", ":"]
tar = np.array([target(i) for i in x_tmp])
plt.plot(x_tmp, tar, linestyle = styles[0])
'''
plt.plot(
    x_tmp, tar,
    x_tmp, estimator
)

plt.legend([
    'Target',
    'Estimator'
]
)
'''
for i, j in enumerate(list_moment):
    plt.plot(x_tmp, estimator[j], linestyle = styles[i + 1])

plt.legend(['Target'] + [str(i)+' moments'for i in list_moment])


#########################################################################################
#########################################################################################
#########################################################################################
n_moms = 3
num_it = 25
num_rep = 500000
x_list = []
y_list = []

xy_moms = [0] * (1 + n_moms)**2

for i in tqdm(range(num_rep)):

    x = Uniform(-0.1, 0.1)
    y = Uniform(-0.1, 0.1)
    t = N(0, 0.1)
    for j in range(1, num_it + 1):
        t_r = Beta(1, 3)
        t_l = Uniform(-0.1, 0.1)
        t = t + 0.1 * (2 + t_r - t_l)
        x = x + 0.05 * (4 + t_l + t_r) * cos(t)
        y = y + 0.05 * (4 + t_l + t_r) * sin(t)

    x_list.append(x)
    y_list.append(y)
    for m in range(0, n_moms + 1):
        for n in range(0, n_moms + 1):
            xy_moms[m * (n_moms + 1) + n] += (x ** m) * (y ** n)
xy_moms = [i / num_rep for i in xy_moms]
pd.DataFrame({'x' : x_list, 'y' : y_list}).to_csv('xy_data.csv')

x_moms = [1]
y_moms = [1]
for j in range(1, 27):
    x_moms.append(sum([i ** j for i in x_list]) / num_rep)
    y_moms.append(sum([i ** j for i in y_list]) / num_rep)

#plt.hist(x_list, bins = 50, density=True)
#plt.hist(y_list, bins = 50, density=True)


n_moms = len(y_moms[:(n_moms+1)]) - 1
moms = y_moms[:(n_moms+1)]
work_list = y_list

params = {}
params[1] = {}
params[1]['start'] = min(work_list)
params[1]['stop'] = max(work_list)
params[1]['opts'] = {'epsabs' : 1.49e-7}

def mes1(x1):
    return 1 / (params[1]['stop'] - params[1]['start'])
    #return trunc_norm_pdf(x1, moms[1], np.sqrt(moms[2] - moms[1]**2),
                          #params[1]['start'], params[1]['stop'])
    #return trunc_Expon(x1, 1, params[1]['start'], params[1]['stop'])

mes = dict()
mes[1] = mes1

X = K(params, mes, max_poly_degree=n_moms, infty = False)
X.create_orthogonal_poly_collection()
X.create_poly_combs()

vars_ = [0]

for j in range(1, len(X.polys_coef_matrix_collection.keys()) + 1):
    vars_.append(symbols('x' + str(j)))

est_poly = 0

tmp = multivar_poly_frame(X.polys_coef_matrix_collection,
                          list(X.poly_combs.loc[1, :]),
                          moms[:n_moms+1])

for line in tqdm(X.poly_combs.index):
    tmp = multivar_poly_frame(X.polys_coef_matrix_collection,
                                list(X.poly_combs.loc[line, :]),
                                moms[:n_moms+1])[0]
    print(tmp)
    poly_set = X.poly_combs.loc[line]
    for key in params.keys():
        tmp *= X.orthogonal_poly_collection[key][poly_set[key]](vars_[key])

    est_poly += tmp

est_poly = est_poly.as_poly()

def est(*args):
    return est1(*args, est_poly = est_poly, mes = mes)

size = 200
x_tmp_r = np.linspace(params[1]['start'], params[1]['stop'], size)


x_tmp = x_tmp_r
estimator = np.array([est(i) for i in x_tmp])

styles = ["-", "--", "--", "--", ":", ":"]
#tar = np.array([target(i) for i in x_tmp])
#plt.plot(x_tmp, tar, linestyle = styles[0])
plt.plot(x_tmp, estimator, linestyle = styles[1])
plt.hist(work_list, bins = 100, density=True)
plt.legend(["pdf Estimator", "Y histogram"])
######################################################################################

moms = xy_moms

params = {}
params[1] = {}
params[1]['start'] = min(x_list)
params[1]['stop'] = max(x_list)
params[1]['opts'] = {'epsabs' : 1.49e-7}

params[2] = {}
params[2]['start'] = min(y_list)
params[2]['stop'] = max(y_list)
params[2]['opts'] = {'epsabs' : 1.49e-7}

def mes1(x1):
    return 1 / (params[1]['stop'] - params[1]['start'])

def mes2(x1):
    return 1 / (params[2]['stop'] - params[2]['start'])

mes = dict()
mes[1] = mes1
mes[2] = mes2

X = K(params, mes, max_poly_degree=n_moms, infty = False)
X.create_orthogonal_poly_collection()
X.create_poly_combs()


vars_ = [0]

for j in range(1, len(X.polys_coef_matrix_collection.keys()) + 1):
    vars_.append(symbols('x' + str(j)))

est_poly = 0


tmp = multivar_poly_frame(X.polys_coef_matrix_collection,
                          list(X.poly_combs.loc[1, :]),
                          moms)


for line in tqdm(X.poly_combs.index):
    tmp = multivar_poly_frame(X.polys_coef_matrix_collection,
                              list(X.poly_combs.loc[line, :]),
                              moms)[0]
    print(tmp)
    poly_set = X.poly_combs.loc[line]
    for key in params.keys():
        tmp *= X.orthogonal_poly_collection[key][poly_set[key]](vars_[key])

    est_poly += tmp

est_poly = est_poly.as_poly()


def est(*args):
    res1 = est_poly
    res2 = 1.0
    for num, j in enumerate(args):
        res2 *= mes[num+1](j)
        res1 = res1.subs(vars_[num + 1], j)
    return res1 * res2


fig = plt.figure(figsize=(12, 9))

size = 100
ax = fig.add_subplot(projection='3d')
X_tmp = np.linspace(params[1]['start'], params[1]['stop'], size)
Y_tmp = np.linspace(params[2]['start'], params[2]['stop'], size)
X_tmp, Y_tmp = np.meshgrid(X_tmp, Y_tmp)
R = [est(X_tmp[i % X_tmp.shape[0]][i // X_tmp.shape[0]],
         Y_tmp[i % Y_tmp.shape[0]][i // Y_tmp.shape[0]]
         )
     for i in range(X_tmp.shape[0]**2)
     ]
Z = np.array(R).reshape(X_tmp.shape[0], X_tmp.shape[0])
#Z = np.array([i / Z.sum() for i in Z])
surf = ax.plot_surface(X_tmp, Y_tmp, Z, rstride=1, cstride=1, cmap=cm.coolwarm,
                       linewidth=0, antialiased=False)
ax.set_zlim(0.0, 6.5)

fig.colorbar(surf, shrink=0.5, aspect=10)
plt.show()
print("Min: ", Z.min(), ", Max: ", Z.max())
fig.savefig("estimator_title_example.jpeg")



fig1 = plt.figure(figsize=(12, 9))
#ax = fig1.add_subplot(projection='3d')
__x, __y = x_list, y_list
hist, xedges, yedges = np.histogram2d(__x, __y, bins=20,
                                      range=[[params[1]['start'],params[1]['stop']],
                                             [params[2]['start'],params[2]['stop']]],
                                      density=True
                                      )
xedges = [round(i, 2) for i in np.arange(xedges[0], xedges[-1], (xedges[-1] - xedges[0]) / len(xedges))]
yedges = [round(i, 2) for i in yedges]
sns.heatmap(hist, xticklabels=xedges, yticklabels=yedges)
fig1.savefig("heatmap_title_example.jpeg")


# Construct arrays for the anchor positions of the 16 bars.
xpos, ypos = np.meshgrid(xedges[:-1] + 0.25, yedges[:-1] + 0.25, indexing="ij")
xpos = xpos.ravel()
ypos = ypos.ravel()
zpos = 0

# Construct arrays with the dimensions for the 16 bars.
dx = dy = 0.5 * np.ones_like(zpos)
dz = hist.ravel()

cmap = cm.get_cmap('jet') # Get desired colormap - you can change this!
max_height = np.max(dz)   # get range of colorbars so we can normalize
min_height = np.min(dz)
# scale each z to [0,1], and get their rgb values
rgba = [cmap((k-min_height)/max_height) for k in dz]
h_plot = ax.bar3d(xpos, ypos, zpos, dx, dy, dz, zsort='average', color=rgba)
fig1.colorbar(h_plot, list(dz))#, shrink=0.5, aspect=10)
plt.show()


